Effective bilipschitz bounds on drilling and filling

This paper proves explicit bilipschitz bounds on the change in metric between the thick part of a cusped hyperbolic 3-manifold N and the thick part of any of its long Dehn fillings. Given a bilipschitz constant J > 1 and a thickness constant epsilon > 0, we quantify how long a Dehn filling suffices to guarantee a J-bilipschitz map on epsilon-thick parts. A similar theorem without quantitative control was previously proved by Brock and Bromberg, applying Hodgson and Kerckhoff's theory of cone deformations. We achieve quantitative control by bounding the analytic quantities that control the infinitesimal change in metric during the cone deformation. Our quantitative results have two immediate applications. First, we relate the Margulis number of N to the Margulis numbers of its Dehn fillings. In particular, we give a lower bound on the systole of any closed 3-manifold M whose Margulis number is less than 0.29. Combined with Shalen's upper bound on the volume of such a manifold, this gives a procedure to compute the finite list of 3-manifolds whose Margulis numbers are below 0.29. Our second application is to the cosmetic surgery conjecture. Given the systole of a one-cusped hyperbolic manifold N, we produce an explicit upper bound on the length of a slope involved in a cosmetic surgery on N. This reduces the cosmetic surgery conjecture on N to an explicit finite search.

==> anc/EffectiveBilipschitz.py <==
#
# EffectiveBilipschitz.py
#
# Goal - Give rigorous proofs of all the computer-assisted lemmas in
# EffectiveBilipschitz.pdf using interval arithmetic.
#
# To run all verifications type the following at the command line:
# sage -python EffectiveBilipschitz.py


from sage.all import pi, sqrt, sin, cos, arctan, \
                     exp, log, sinh, cosh, arcsinh, \
                     RIF, Rational


# sage casts rationals to RIF (for interval arithmetic computations)
# or to float (for graphing).  We'll use Rationals for all constants
# except PI where we will use a verified interval or a float.


from Traverse import traverse


# We'll need some version of pi and sqrt(2)

def get_pi(x):
    if x in RIF:
        return RIF(pi)
    assert type(x) is float
    return float(pi)

def get_sqrt_two(r):
    if r in RIF:
        return RIF(sqrt(2))
    assert type(r) is float
    return float(sqrt(2))


# Def 4.20 - Def:Hfunction - related to the eccentricity of an ellipse
eccen = Rational("33957/10000")

#
# Verifying Theorem 4.26 -- MaxTubeInjectivity
#

# From 4.27 - Eqn:MaxTubeInjecGeneral - related to chordal distance (for a tube boundary)
chord = Rational("1361/1000")

# According to a non-rigorous computation the lower bound in 4.27
# Eqn:MaxTubeInjectivity is linearly approximated by
# 1.12276771739404*x - 0.16039538819914867.  We round towards -\infty
# to obtain the simpler decimals which we then must check.

# Since S(R) is defined piecewise, it suffices to check both pieces.
# First we suppose that Z \geq 1/\sqrt{3}.

# IR = injectivity radius
def IR_up(interval):
    Z = interval[0]
    return chord * sqrt( 1 - cos( sqrt(1 - Z**2) ) ) * ( (1 + Z**2) / (1 - Z**2) ) * arcsinh ( Z * sqrt(1 - Z**2) / (1 + Z**2) )

def IR_down(interval):
    # From 4.28 Eqn:MaxTubeInjecLinear
    A = Rational("11227/10000")
    B = Rational( "1604/10000")
    Z = interval[0]
    return A * Z - B

# For plotting in sage:
# import EffectiveBilipschitz
# P = plot(lambda x: EffectiveBilipschitz.IR_up([x]), (x, 1/sqrt(3), 1))
# Q = plot(lambda x: EffectiveBilipschitz.IR_down([x]), (x, 1/sqrt(3), 1))
# (P + Q).show()

def init_box_IR():
    rs3 = RIF(1/sqrt(3))
    t = RIF(rs3.lower(), Rational("99995/100000"))
    # the upper bound is ok - see the end of Thm:MaxTubeInjecLinear
    return [t]

# Now we assume that Z lies in [0,  1/\sqrt{3}], That is

def IR_up_small_Z(interval):
    Z = interval[0]
    trt = RIF(2 * sqrt(2))
    sr = trt * arcsinh( 1 / trt )
    return chord * sqrt( 1 - cos( sqrt(1 - Z**2) ) ) * ( Z / sqrt(1 - Z**2) ) * sr

def init_box_IR_small_Z():
    rs3 = RIF(1/sqrt(3))
    t = RIF(0.0, rs3.upper())
    return [t]

def verify_MaxTubeInjectivity():
    print( "Verifying Theorem 4.26 -- Thm:MaxTubeInjectivity" )
    traverse(IR_up, IR_down, init_box_IR, max_depth = 50, report = 10000)
    traverse(IR_up_small_Z, IR_down, init_box_IR_small_Z, max_depth = 50, report = 1000)

# Code checked and run 2020-10-20:
#
# sage: import EffectiveBilipschitz
# sage: %time EffectiveBilipschitz.verify_MaxTubeInjectivity()
#
# ('boxes cleared', '111734', 'max depth achieved', '27')
# ('boxes cleared', '12', 'max depth achieved', '5')
# CPU times: user 1min 9s, sys: 1.25 s, total: 1min 10s
# Wall time: 1min 36s


#
# Verifying Lemma 5.15 -- Meyerhoff
#

# Here is the statement: For all tau \in [0, \pi] there is some m \in
# {1, 2, 3, ..., 8} so that:
#
# cosh(m * 0.0996) - cos(m * tau) \leq 0.34932
#
# That is,
#
# min { cosh(m * 0.0996) - cos(m * tau) | m in range(1,9) } \leq 0.34932

def meyerhoff_down(interval):
    max_len = Rational("996/10000")
    tau = interval[0]
    if tau in RIF:
        max_len = RIF(max_len)
    else:
        assert type(tau) is float
        max_len = float(max_len)
    return min( [(cosh(m*max_len) - cos(m*tau)) for m in range(1,9)] )

def meyerhoff_up(interval):
    K = Rational("34932/100000")
    tau = interval[0]
    if tau in RIF:
        return RIF(K)
    assert type(tau) is float
    return float(K)

# plot(lambda tau: f_down([tau]), (tau, 0, pi))

def init_box_meyerhoff():
    PI = RIF(pi)
    tau = RIF(0, PI)
    return [tau]

def verify_Meyerhoff():
    print( "Verifying Lemma 5.15 -- Lem:Meyerhoff" )
    traverse(meyerhoff_up, meyerhoff_down, init_box_meyerhoff, max_depth = 50, report = 1000)

# Code checked and run 2020-10-20:
#
# sage: import EffectiveBilipschitz
# sage: %time EffectiveBilipschitz.verify_Meyerhoff()
#
# ('boxes cleared', '47', 'max depth achieved', '13')
# CPU times: user 47.4 ms, sys: 8.57 ms, total: 55.9 ms
# Wall time: 62.7 ms


#
# Verifying Lemma 7.18 -- AreaBoundCapped
#


### Constants - note that some of these are reused later.


# Lem 5.15 - Lem:Meyerhoff - maximum length to ensure a tube of rad >
# 0.531, by Meyerhoff
meyer_max = Rational("996/10000")

# Thm 7.19 - Thm:ShortStaysShort - upper bound on length of curve we are tracking
ell_max = Rational("735/10000")

# The following is a hack to subdivide domain for ell, so that the
# argument of haze_inv stays small even with large error bounds on
# ell.
ell_mid = ell_max / 2

def m_max(ell):
    return meyer_max - Rational("352/1000")*ell

# Def 7.2 - Def:FDefine - This is pi*eccen, truncated in
# the correct direction.
F_add = Rational("10667/1000")

# Def 7.2 - Def:FDefine - This is eccen/2 times the multiplicative
# constant on ell from Prop 6.15, truncated in the correct direction
F_mul = Rational("20977/1000")

# The error in the paper is given in the last line of 7.18.
ERROR = Rational("1/100000")

# However it is immediately multiplied by 2*pi.  We can always make
# the error smaller, so we define
PI_ERROR = Rational("62/10") * ERROR

### Functions

# Rem 4.23 - Rem:Haze - haze is is the [HK] h function expressed in
# terms of z = tanh R instead of R - haze means "h of z"
def haze(z):
    return eccen * ( z * (1 - z**2) / (1 + z**2) )

# Remark - haze likes numbers between 0.485+ and 1-

# plot( lambda z: EffectiveBilipschitz.haze(z), (z, 0.4851, 0.999) )

# See Eqn:HazeInv

# We now compute the inverse of haze using Cardano's formula.  Note
# that there are three branches of the inverse.  We chose the correct
# branch by checking it to high precision at a single (non-branch)
# point.

# Reference -
# "Viete, Descartes and the cubic equation" by Nickalls
# https://en.wikipedia.org/wiki/Cubic_function#Trigonometric_solution_for_three_real_roots

def haze_inv(h): # Again, see Eqn:HazeInv
    PI = get_pi(h)
    x = h / eccen
    return Rational("2/3") * sqrt( x**2 + 3 ) * cos( PI/3 + Rational("1/3") * arctan (-3 * sqrt( -3*x**4 - 33*x**2 + 3 ) / (x**3 + 18*x) ) ) - x/3

# haze_inv likes numbers between 0+ and H_max == 1.01967 (see
# immediately below Lemma 5.13)

# plot( lambda h: EffectiveBilipschitz.haze_inv(h), (h, 0.0, 1.01967) )

# One problem is that haze_inv crashes when fed a number that is too large,
# or a box whose upper bound is too large, or a box whose lower bound is too small.

# Now come functions related to Lemma 7.19.

# Both defined in Lem:AreaBoundCapped - Z_zero = Z_0
def Z_zero(ell):
    PI = get_pi(ell)
    return haze_inv(2*PI*ell)

def Z_min(ell, m):
    PI = get_pi(ell)
    return haze_inv(2*PI*(ell + m + ERROR))

# Defined in Lem:VisualAreaSigma
def q(z):
    return 1 + (3*z**2 - 1) / (z**2 * (3 - z**2) )

def q_zero(ell):
    return q(Z_zero(ell))

# Defined in Def:FDefine along with constants F_add and F_mul
def F(z, ell):
    return ( (1 + z**2) / (z**3 * (3 - z**2)) ) * ( ell / ( F_add - (F_mul * ell) ) )

# We divide by ell by hand to slightly simplify the evaluation.
def F_over_ell(z, ell):
    return ( (1 + z**2) / (z**3 * (3 - z**2)) ) * ( Rational("1") / (F_add - (F_mul * ell) ) )


# See the second to last paragraph of the proof of AreaBoundCapped for
# the usage of the next two functions
def Z_min_up(ell):
    return Z_min(ell, m_max(ell))

def F_up(ell):
    return F(Z_min_up(ell), ell)

# Here is the tex original for the function that we must check:

# flm(t) = f_{\ell,m} (t) =  2\pi \ell \left( \frac{\sqrt{t}}{2\pi} \right)**{q(Z_0)} +  2\pi m \exp((4\pi**2 - t) F(\Zmin, \ell) )

# As discussed in the second to last paragraph of the proof we plug in
# m_max(ell) for m.

def flm_up(t, ell):
    PI = get_pi(t)
    return 2*PI*ell * (sqrt(t) / (2*PI))**(q_zero(ell)) + 2*PI*m_max(ell) * exp((4*(PI)**2 - t) * F_up(ell))

# We prefer to check almost positivity

def glm_up(rect):
    t, ell = rect
    PI = get_pi(t)
    return 2*PI*(ell + m_max(ell)) - flm_up(t, ell)

def glm_down(rect):
    t, ell = rect
    return t.parent(-PI_ERROR)

# Here is the plot
# plot3d(g_up([t, ell]), (t,0.000001,4*pi**2), (ell, 0.0, ell_max))

# Subdivide domain into two subdomains, in order to prevent crashes in
# call to haze_inv

# First rectangle for g_up

def init_box_glm_small_ell():
    PI = RIF(pi)
    t = RIF(0.0, 4*PI**2) # this is slow near 0.0
    ell = RIF(0, ell_mid)
    return [t, ell]

# Second rectangle for g_up

def init_box_glm_big_ell():
    PI = RIF(pi)
    t = RIF(0.0, 4*PI**2) # this is slow near 0.0
    ell = RIF(ell_mid, ell_max)
    return [t, ell]

def verify_AreaBoundCapped():
    print( "Verifying Lemma 7.18 -- Lem:AreaBoundCapped" )
    traverse(glm_up, glm_down, init_box_glm_small_ell, max_depth = 60, report = 10000)
    traverse(glm_up, glm_down, init_box_glm_big_ell, max_depth = 50, report = 10000)

# Code checked and run 2020-10-20:
# %time EffectiveBilipschitz.verify_AreaBoundCapped()
# ('boxes cleared', '4573272', 'max depth achieved', '50')
# ('boxes cleared', '111474', 'max depth achieved', '30')
# CPU times: user 2h 26s, sys: 2min 36s, total: 2h 3min 2s


#
#  Verifying Lemma 7.26 - Lem:SFunctionProps
#

# Constants

# From Definition 7.25 Def:SystoleL
LenAdd = Rational("1603/100")
# LenAdd = 16.03

# From Lemma 7.26 Lem:SFunctionProps
ADD_SLOP = 58

# Functions

# From Definition 7.25 Def:SystoleL

def lmax(L):
    PI = get_pi(L)
    return 2*PI / (L**2 - LenAdd)

# From Equation 7.27 Eqn:SUpper
def sfun_up(interval):
    L = interval[0]
    PI = get_pi(L)
    return log( (L**2 - LenAdd) / (L**2 - ADD_SLOP) ) * (L**2 - LenAdd) / (2*PI)

def sfun_down(interval):
    L = interval[0]
    PI = get_pi(L)
    lm = lmax(L)
    return 4*PI**2 * F_over_ell( haze_inv(4*PI*lm + PI_ERROR), lm )

# P = plot(lambda L: sfun_up([L]), (L, 10.1, 11.0))
# Q = plot(lambda L: sfun_down([L]), (L, 10.1, 11.0))
# (P + Q).show()

def init_box_sfun():
    t = RIF(10.1, 11.0)
    return [t]


def verify_SFunctionProps():
    print( "Verifying Lemma 7.26 -- Lem:SFunctionProps" )
    traverse(sfun_up, sfun_down, init_box_sfun, max_depth = 50, report = 1000)


# Code checked and run on 2020-11-05:
# sage: %time EffectiveBilipschitz.verify_sfun()
# ('[11.?]', '100', '1000')
# [(10.0999999999999, 11.0000000000000)]
# ('boxes cleared', '22', 'max depth achieved', '10')
# CPU times: user 23.1 ms, sys: 77.1 ms, total: 100 ms
# Wall time: 276 ms


#
# Verifying Theorem 7.31, Thm:HoldShortGeodesics
#

# Maximum value of l+2m, from statement of Theorem
sum_max =  Rational("14 / 100")

# Functions
def two_m_max_hat(ell):
    return sum_max - ell

def Z_min_hat(ell):
    PI = get_pi(ell)
    return haze_inv(2*PI*(sum_max + ERROR))

def fhat_up(t, ell):
    PI = get_pi(t)
    return 2*PI*ell * (sqrt(t) / (2*PI))**(q_zero(ell)) + 2*PI*two_m_max_hat(ell) * exp((4*(PI)**2 - t) * F(Z_min_hat(ell), ell))

# We prefer to check almost positivity

def ghat_up(rect):
    t, ell = rect
    PI = get_pi(t)
    return 2*PI*sum_max - fhat_up(t, ell)

def ghat_down(rect):
    t, ell = rect
    return t.parent(-PI_ERROR)

# Subdivide domain into two subdomains, in order to
# prevent sqrt(neg) in call to haze_inv

def init_box_ghat_small_ell():
    PI = RIF(pi)
    t = RIF(0.0, 4*PI**2) # this is slow near 0.0
    ell = RIF(0.0, ell_mid)
    return [t, ell]

def init_box_ghat_big_ell():
    PI = RIF(pi)
    t = RIF(0.0, 4*PI**2) # this is slow near 0.0
    ell = RIF(ell_mid, ell_max)
    return [t, ell]


def verify_HoldShortGeodesics():
    print( "Verifying Theorem 7.31 -- Thm:HoldShortGeodesics" )
    traverse(ghat_up, ghat_down, init_box_ghat_small_ell, max_depth = 60, report = 50000)
    traverse(ghat_up, ghat_down, init_box_ghat_big_ell, max_depth = 60, report = 10000)


# Verified on 2020-11-13
# Verifying Theorem 7.31 -- Thm:HoldShortGeodesics
# ('[1.?e2, 0.1?]', '60', '50000')
# [(0.000000000000000, 39.4784176043575), (0.000000000000000, 0.0367500000000001)]
# ('boxes cleared', '17390252', 'max depth achieved', '50')
# ('[1.?e2, 0.1?]', '60', '10000')
# [(0.000000000000000, 39.4784176043575), (0.0367499999999999, 0.0735000000000001)]
# ('boxes cleared', '90830', 'max depth achieved', '27')


#
# Verifying Lemma 8.10, Lem:Puiseux
#

# Lem:Puiseux and Eqn:MeanValueMultiplier

# r is the radius, s is the square root of two, and m is a multiplicative constant,
# called C in the text.
# var('r, s, m')

# From Bromberg - Thm:MeanValue, making sqrt(2) the variable s.
# f(r, s) = cosh(r) * sin(s*r) - s * sinh(r) * cos(s*r)


# Sage commands for computing the tenth derivative of Phi, divided by 10 factorial.

# Phi(r, s, m) = (2 * (f(r, s))^2 * m^2 - 3 * r^3 * (sinh(2*r) - 2*r))

# DiffPhi(r, s, m) = Phi(r, s, m).derivative(r, 10)/factorial(10)

# DiffPhi(r, s, m) = DiffPhi(r, s, m).full_simplify()

# DiffPhi(r, s, m) = -4/14175*m^2*s^12*sinh(r)^2 + 2/14175*(52*m^2*sinh(r)^2 + 27*m^2)*s^10 - 2/945*(2*m^2*sinh(r)^2 + m^2)*s^8 - 8/675*(2*m^2*sinh(r)^2 + m^2)*s^6 - 2/945*(2*m^2*sinh(r)^2 + m^2)*s^4 + 2/525*(2*m^2*sinh(r)^2 + m^2)*s^2 - 64/14175*(m^2*s^11*cosh(r)*sinh(r) - 5*m^2*s^9*cosh(r)*sinh(r) - 6*m^2*s^7*cosh(r)*sinh(r) + 6*m^2*s^5*cosh(r)*sinh(r) + 5*m^2*s^3*cosh(r)*sinh(r) - m^2*s*cosh(r)*sinh(r))*cos(r*s)*sin(r*s) + 4/14175*(2*m^2*s^12*sinh(r)^2 - (52*m^2*sinh(r)^2 + 27*m^2)*s^10 + 15*(2*m^2*sinh(r)^2 + m^2)*s^8 + 84*(2*m^2*sinh(r)^2 + m^2)*s^6 + 15*(2*m^2*sinh(r)^2 + m^2)*s^4 + 2*m^2*sinh(r)^2 - 26*(2*m^2*sinh(r)^2 + m^2)*s^2 + m^2)*sin(r*s)^2 - 4/4725*(2*r^3 + 135*r)*cosh(r)*sinh(r) - 8/315*(r^2 + 6)*sinh(r)^2 - 4/315*r^2 - 8/105

# DiffPhiSub(r, m) = DiffPhi(r, sqrt(2), m)

# So here is the tenth derivative, divided by (10!) :
def DiffPhiSub(r, s, m):
    return Rational("64/225")*s*(m**2)*cos(s*r)*cosh(r)*sin(s*r)*sinh(r) -\
        Rational("8/189")*(m**2)*sinh(r)**2 +\
        Rational("4/4725")*(102*(m**2)*sinh(r)**2 + 19*(m**2))*sin(s*r)**2 -\
        Rational("4/4725")*(2*r**3 + 135*r)*cosh(r)*sinh(r) -\
        Rational("8/315")*(r**2 + 6)*sinh(r)**2 -\
        Rational("4/525")*m**2 - Rational("4/315")*r**2 - Rational("8/105")

# Constants

# Bounds on radius
# rmin = Rational("0")
# rmaxone = Rational("469/1000")
# rmaxtwo = Rational("53/1000")

# Multiplicative constant, called C in the text
# multone = 1.046
# multtwo = 1.001

def derfunone_up(interval):
    r = interval[0]
    s2 = get_sqrt_two(r)
    C = Rational("1046/1000")
    return DiffPhiSub(r, s2, C)

def derfuntwo_up(interval):
    r = interval[0]
    s2 = get_sqrt_two(r)
    C = Rational("1001/1000")
    return DiffPhiSub(r, s2, C)

def derfunone_down(interval):
    return Rational("-85/1000")

def derfuntwo_down(interval):
    return Rational("-84/1000")

# P = plot(lambda r: derfunone_up([r]), (r, rmin, rmaxone))
# Q = plot(lambda r: derfunone_down([r]), (r, rmin, rmaxone))
# (P + Q).show()

def init_box_derfunone():
    r = RIF(0.0, 0.469)
    return [r]

def init_box_derfuntwo():
    r = RIF(0.0, 0.053)
    return [r]

def verify_Puiseux():
    print( "Verifying Lemma 8.10 -- Lem:Puiseux" )
    traverse(derfunone_up, derfunone_down, init_box_derfunone, max_depth = 50, report = 1000)
    traverse(derfuntwo_up, derfuntwo_down, init_box_derfuntwo, max_depth = 50, report = 1000)

# sage: %time EffectiveBilipschitz.verify_Puiseux()
# ('[1.?]', '100', '1000')
# [(0.000000000000000, 0.469000000000000)]
# ('boxes cleared', '12', 'max depth achieved', '5')
# ('[0.1?]', '100', '1000')
# [(0.000000000000000, 0.0530000000000000)]
# ('boxes cleared', '4', 'max depth achieved', '2')
# CPU times: user 17.2 ms, sys: 3.52 ms, total: 20.7 ms
# Wall time: 18.6 ms


#
# Verifying Lemma 9.24 -- gJBehavior.
#

# Multiplicative constant in Theorem 4.15, comes from bilipschitz Theorem 8.18
ThickMult = Rational("4961/10")

# Additive constant in Theorem 4.15, comes from distance in tubes (Theorem 3.6)
ThickAdd = Rational("1475/10000")
half = Rational("1/2")

# From equation (9.17) and the statement of Lemma 9.24, gJBehavior
def gJ_down(rect):
    epsilon, J  = rect
    numerator = (epsilon**5)*log(J)
    denom = ThickMult * (J**5) * cosh(J*epsilon*half + ThickAdd)**5
    return numerator/denom

# From statement of Lemma 9.24, gJBehavior
def gJ_up(rect):
    epsilon, J = rect
    Bound = Rational("561/10000000")
    if J in RIF:
        return RIF(Bound)
    assert type(J) is float
    return float(Bound)

# Box is from statement of Lemma 9.24, gJBehavior, combined with the fact (established
# during the proof) that it suffices to let epsilon = log 3.
def init_box_gJ():
    eroot = RIF(exp(0.2))
    epsilon = RIF(log(3))
    J = RIF(1.0, eroot.upper())
    return [epsilon, J]

# Second term in factorization of \partial g / \partial J, in Lemma 9.24, gJBehavior
def gDerivTerm_up(rect):
    epsilon, J = rect
    twofifths = Rational("2/5")
    half = Rational("1/2")
    return (twofifths - 2*log(J))*cosh(J*epsilon*half + ThickAdd) - epsilon*log(J)*J* sinh(J*epsilon*half + ThickAdd)

def gDerivTerm_down(rect):
    epsilon, J = rect
    if J in RIF:
        return RIF(0)
    assert type(J) is float
    return float(0)

def init_box_gDeriv():
    logthree = RIF(log(3))
    epsilon = RIF(0.0, logthree.upper())
    J = RIF(1.0, 1.15)
    return [epsilon, J]


def verify_gJBehavior():
    print( "Verifying Lemma 9.24 -- Lem:gJBehavior" )
    traverse(gJ_up, gJ_down, init_box_gJ, max_depth = 50, report = 1000)
    traverse(gDerivTerm_up, gDerivTerm_down, init_box_gDeriv, max_depth = 50, report = 1000)


# Verified on 2022-07-22
# Verifying Lemma 9.24 -- Lem:gJBehavior
# ('[1.098612288668110?, 2.?]', '50', '1000')
# [(1.09861228866810, 1.09861228866811), (1.00000000000000, 1.22140275816017)]
# ('cleared', '1000', 'curr box', '[(1.09861228866810, 1.09861228866811), (1.14949821249548, 1.14951172584742)]', 'at depth', '14', 'left', '9')
# ('boxes cleared', '1158', 'max depth achieved', '16')
# ('[1.?, 1.1?]', '50', '1000')
# [(0.000000000000000, 1.09861228866811), (1.00000000000000, 1.15000000000000)]
# boxes cleared 7 max depth achieved 6
% CPU times: user 368 ms, sys: 16.4 ms, total: 385 ms
% Wall time: 405 ms

def verify_all():
    verify_MaxTubeInjectivity()
    verify_Meyerhoff()
    verify_AreaBoundCapped()
    verify_SFunctionProps()
    verify_HoldShortGeodesics()
    verify_Puiseux()
    verify_gJBehavior()

if __name__ == "__main__":
    verify_all()

# To run all verifications type the following at the command line:
# sage -python EffectiveBilipschitz.py


==> anc/README.txt <==
In this directory are the following files:

README.txt
Traverse.py
EffectiveBilipschitz.py

README.txt - this file.

Traverse.py - tree-traversal code that, given a box D (a rectangular
domain), tests an inequality between two functions, up_func(x) >
down_func(x). If these functions satisfy up_func(D) > down_func(D),
meaning the images of the domain do not overlap, then report
success. Otherwise, if the images overlap, split the box in two along
its widest coordinate, and test the sub-boxes.

EffectiveBilipschitz.py - code modeled on the structure of the paper.
It provides a sequence of validation functions (listed below).  Each
calls a pair of functions (up_func and down_func) on a domain
(init_box_func).  A successful validation, using Traverse.sage, proves
that up_func(x) > down_func(x) for all x in init_box_func. This
inequality comprises the computational bit of the corresponding
lemma/theorem.

Validation functions contained in EffectiveBilipschitz.py and the
corresponding lemma (or theorem) of the paper:

verify_MaxTubeInjectivity() - Theorem 4.26
verify_Meyerhoff() - Lemma 5.15
verify_AreaBoundCapped() - Lemma 7.18
verify_SFunctionProps() - Lemma 7.26
verify_HoldShortGeodesics() - Theorem 7.31
verify_Puiseux() - Lemma 8.9
verify_gJBehavior() - Lemma 9.24

To run all verifications, type the following at the command line:

sage -python EffectiveBilipschitz.py

Our most recent run (2022-07-22) took about 10 hours on a 2018 MacBook
Air running Sage 9.2 under Mac OS 10.15.7.


==> anc/Traverse.py <==
#
# Traverse.py
#


# Goal - we provide a "tree traversal" method to prove, using interval
# arithmetic (RIF in Sage), an inequality for all points in a
# rectangular domain in \RR^d.


# Import

from copy import deepcopy
import gc


# Enable garbage collection to clean out memory. To turn on this option,
# set the COLLECT_GARBAGE variable to True.

gc.enable()
COLLECT_GARBAGE = False


# Splitting boxes

def split(box):
    '''
    Given a box, returns the two boxes obtained by bisecting the
    widest dimension.
    '''
    dim = len(box)
    max_dim = 0
    max_diam = 0
    for curr_dim in range(dim):
        curr_diam = box[curr_dim].diameter()
        if curr_diam > max_diam:
            max_dim = curr_dim
            max_diam = curr_diam

    # We need to return two boxes, so make deep copies.
    u0, u1 = box[max_dim].bisection()
    box0 = [deepcopy(x) for x in box]
    box1 = [deepcopy(x) for x in box]
    box0[max_dim] = u0
    box1[max_dim] = u1
    return box0, box1


# Traversing the tree

def traverse(up_func, down_func, init_box_func, max_depth = 100, report = 1000):
    init_box = init_box_func()
    print( str(init_box), str(max_depth), str(report) )
    print( str([a.endpoints() for a in init_box_func()]) )

    max_depth_achieved = 0
    todo = [(init_box, 0)]
    num_cleared = 0
    while todo != []:
        curr_box, depth = todo.pop()
        if depth > max_depth_achieved:
            max_depth_achieved = depth
        if up_func(curr_box) > down_func(curr_box):
            # all is well
            num_cleared += 1
            if COLLECT_GARBAGE and num_cleared % 2000 == 0:
                gc.collect() 
            if num_cleared % report == 0:
                curr_box_data = [x.endpoints() for x in curr_box]
                print( "cleared", str(num_cleared), "curr box", str(curr_box_data),
                       "at depth", str(depth), "left", str(len(todo)) )
            continue
        elif depth > max_depth:
            # report and give up
            curr_box_data = [x.endpoints() for x in curr_box]
            print( "cleared", str(num_cleared), "curr box", str(curr_box_data),
                   "exceeded max_depth", str(depth), "left", str(len(todo)) )
            print( "Run failed." )
            break
        else:
            # descend
            box0, box1 = split(curr_box)
            todo.append((box0, depth + 1))
            todo.append((box1, depth + 1))

    print( "boxes cleared", str(num_cleared),
           "max depth achieved", str(max_depth_achieved) )

